Modules with few Jordan blocks for rank $1$ groups of Lie type and related groups

Suppose that $p$ is a prime and $X$ is a finite group with a strongly $p$-embedded subgroup, for example a rank $1$ group of Lie type in characteristic $p$. Let $m$ denote the $p$-rank of $X$ and assume that $m \ge 2$. We say that a faithful $\FF_p X$-module is $k$-active if some element of order $p$ in $X$ acts with exactly $k$ non-trivial Jordan blocks. In this paper, we determine the non-trivial composition factors of the faithful $\FF_pX$-modules which are $k$-active for some $k\leq m$.

==> anc/SmallModulesCode.txt <==
//Code for Lemma 2.6
G:=PSL(3,9);

x:=Center(Sylow(G,3)).1;
repeat
g:=Random(G);
until not(IsSolvable(sub<G| x, x^g>));
H:=sub<G| x, x^g>;
repeat
g:=Random(G);
until G eq sub<G| H, x^g>;
G eq sub<G| H, x^g>;

//Code for Proposition 2.8

G:=PermutationGroup(AutomorphismGroup(PSL(2,8)));
Y:=[x : x in ConjugacyClasses(G) | x[1] eq 3];

for y in Y do
x:=y[3];
repeat
g:=Random(G);
until DerivedSubgroup(G) subset sub<G| x, x^g>;
DerivedSubgroup(G) subset sub<G| x, x^g>;
end for;

//

G:=PSU(3,9);
S:=Sylow(G, 3);
x:=Center(S).1;

repeat
g:=Random(G);
until not(IsSolvable(sub<G|x,x^g>));
H:=sub<G|x, x^g>;

repeat
h:=Random(G);
until sub<G|H, x^h> eq G ;
sub<G| H, x^h> eq G;

//

load m11;
X:=[G, PSL(3,4)];

for a in X do
Y:=[x : x in ConjugacyClasses(a) | x[1] eq 3];
#Y;

x:=Y[1][3];
repeat
g:=Random(a);
until sub<a|x, x^g> eq a ;
sub<a| x, x^g> eq a;
end for;

//

G:=PermutationGroup(AtlasGroup("F22"));
X:=[*G, TitsGroup()*];

for a in X do
Y:=[x : x in ConjugacyClasses(a) | x[1] eq 5];
#Y;

x:=Y[1][3];
repeat
g:=Random(a);
until sub<a|x, x^g> eq a;
sub<a| x, x^g> eq a;
end for;

//

load mcl;
Y:=[x : x in ConjugacyClasses(G) | x[1] eq 5];

for y in Y do
x:=y[3];
repeat
g:=Random(G);
until sub<G|x, x^g> eq G;
sub<G| x, x^g> eq G;
end for;

//

G:=PermutationGroup(AutomorphismGroup(Sz(32)));
Y:=[x : x in ConjugacyClasses(G) | x[1] eq 5];
for y in Y do
x:=y[3];
repeat
g:=Random(G);
until DerivedSubgroup(G) subset sub<G|x, x^g>;
DerivedSubgroup(G) subset sub<G| x, x^g>;
end for;

//

G:=MatrixGroup(AtlasGroup("J4"));
//We appeal to the character table of J4.
G:=AtlasGroup("J4");
CT:=CharacterTable(G);
R:=Universe(CT);
cd:=ClassesData(R);

cd[2][1], cd[19], cd[20], cd[59];
StructureConstants(R, 2, 19, 59) eq 0;
StructureConstants(R, 2, 20, 59) eq 0;

//This shows that an element of order 43 may be generated by an involution and
an 11-element from either conjugacy class. An appeal to the maximal subgroups
of J4 shows that J4 is generated by an involution and an 11-element from
either conjugacy class. Since J4 is simple, J4 is generated by two conjugate
11-elements.

//Code for Lemma 3.5 and for Proposition 5.6


G:=Alt(6);
P:=[x`subgroup : x in MaximalSubgroups(G) | Index(G, x`subgroup) eq 6];
#P;
V1:=PermutationModule(G, P[1], GF(2));
V2:=PermutationModule(G, P[2], GF(2));
W1:=V1/Socle(V1);
W2:=V2/Socle(V2);
U1:=Submodules(W1)[2];
U2:=Submodules(W2)[2];

CohomologicalDimension(U1, 2);
CohomologicalDimension(U2, 2);

for v in [W1, W2, V1, V2] do
print v;
CM:=CohomologyModule(G, v);
CG:=CohomologyGroup(CM,2);
Dimension(CG);
x:=CG.1;
H:=PermutationGroup(Extension(CM, x));
if #[h : h in Subgroups(H) | IsIsomorphic(h`subgroup/Center(h`subgroup),
Alt(6))] ge 1 then
print "Quasisimple subgroup found";
else
X:=[h`subgroup : h in MaximalSubgroups(H) |
IsIsomorphic(h`subgroup/pCore(h`subgroup, 2), Alt(5))];
#[h : h in MaximalSubgroups(X[1]) | Index(X[1], h`subgroup) eq 2];
#[h : h in MaximalSubgroups(X[2]) | Index(X[2], h`subgroup) eq 2];
Y:=[x : x in X | #NormalSubgroups(x) eq 4];
Minimum([Dimension(v) : v in IrreducibleModules(Y[1], GF(3)) | 
not(NormalSubgroups(Y[1])[2]`subgroup) subset Kernel(v)]);
end if;
end for;

Dimension(Ext(W1, U1));
Dimension(Ext(W2, U2));
Dimension(Ext(W1, U2));
Dimension(Ext(W2, U1));
T1:=MaximalExtension(W1, U2);
T2:=MaximalExtension(W2, U1);

for v in [T1, T2] do
print v;
CM:=CohomologyModule(G, v);
CG:=CohomologyGroup(CM,2);
Dimension(CG);
x:=CG.1;
H:=PermutationGroup(Extension(CM, x));
if #[h : h in Subgroups(H) | IsIsomorphic(h`subgroup/Center(h`subgroup), 
Alt(6))] ge 1 then
print "Quasisimple subgroup found";
else
X:=[h`subgroup : h in MaximalSubgroups(H) |
IsIsomorphic(h`subgroup/pCore(h`subgroup, 2), Alt(5))];
#X;
#[h : h in MaximalSubgroups(X[1]) | Index(X[1], h`subgroup) eq 2];
#[h : h in MaximalSubgroups(X[2]) | Index(X[2], h`subgroup) eq 2];
V1:=[v :  v in IrreducibleModules(X[1], GF(3))];
if Minimum([Dimension(v) : v in V1 | not(NormalSubgroups(X[1])[2]`subgroup)
subset Kernel(v)]) ge 30 or Minimum([Dimension(v) : v in V1 | 
not(NormalSubgroups(X[1])[3]`subgroup) subset Kernel(v)]) ge 30 then
print "Minimum faithful representation degree at least 30";
else V2:=[v :  v in IrreducibleModules(X[2], GF(3))];
Minimum([Dimension(v) : v in V2 | 
not(NormalSubgroups(X[2])[2]`subgroup) subset Kernel(v)]);
Minimum([Dimension(v) : v in V2 | 
not(NormalSubgroups(X[2])[3]`subgroup) subset Kernel(v)]);
end if;
end if;
end for;

E1, a:=Ext(T1, TrivialModule(G, GF(2)));
E1L:=[Extension(T1, TrivialModule(G, GF(2)),e, a) : e in E1];
E1M:=[v : v in E1L | Dimension(Socle(v)) eq 1];
#E1M;
A1:=E1M[1];
E2, a:=Ext(T2, TrivialModule(G, GF(2)));
E2L:=[Extension(T2, TrivialModule(G, GF(2)),e, a) : e in E2];
E2M:=[v : v in E2L | Dimension(Socle(v)) eq 1];
#E2M;
A2:=E2M[1];

for v in [A1, A2] do
print v;
CM:=CohomologyModule(G, v);
CG:=CohomologyGroup(CM,2);
Dimension(CG);
x:=CG.1;
H:=PermutationGroup(Extension(CM, x));
#[h : h in Subgroups(H) | IsIsomorphic(h`subgroup/Center(h`subgroup),
Alt(6))];
end for;


//Code for Remark 3.13

G:=MatrixGroup<8, GF(3, 2)|
ScalarMatrix(GF(3, 2), 8, W^6) where W := GF(3, 2).1, 
Matrix(GF(3, 2), 8, 8, [W^3, 2, W, 0, 0, 0, 0, 0,
                        2, 2, 1, 1, 0, 0, 0, 0,
                        W, 2, W^3, W^7, 0, 0, 0, 0,
                        W, 0, W^5, W^6, 0, 0, 0, 0,
                        0, 0, 0, 0, W^3, 2, W, 0,
                        0, 0, 0, 0, 2, 2, 1, 1,
                        0, 0, 0, 0, W, 2, W^3, W^7,
                        0, 0, 0, 0, W, 0, W^5, W^6]
                        where W := GF(3, 2).1),
Matrix(GF(3, 2), 8, 8, [W^3, W^6, 2, 0, 0, 0, 0, 0,
                        W^2, W, W^3, W^3, 0, 0, 0, 0,
                        W^3, W^6, W^6, W, 0, 0, 0, 0,
                        0, W^6, W, W, 0, 0, 0, 0,
                        0, 0, 0, 0, W^3, W^6, 2, 0,
                        0, 0, 0, 0, W^2, W, W^3, W^3,
                        0, 0, 0, 0, W^3, W^6, W^6, W,
                        0, 0, 0, 0, 0, W^6, W, W]
                        where W:= GF(3, 2).1),
Matrix(GF(3, 2), 8, 8, [2, 0, W^7, 2, 0, 0, 0, 0,
                        W^5, W^5, 1, 2, 0, 0, 0, 0,
                        W, W^7, W^6, 2, 0, 0, 0, 0,
                        1, W^6, W^2, W^6, 0, 0, 0, 0,
                        0, 0, 0, 0, 2, 0, W^7, 2, 
                        0, 0, 0, 0, W^5, W^5, 1, 2,
                        0, 0, 0, 0, W, W^7, W^6, 2,
                        0, 0, 0, 0, 1, W^6, W^2, W^6]
                        where W :=GF(3, 2).1),
Matrix(GF(3, 2), 8, 8, [W, W^2, W^5, W^5, 0, 0, 0, 0,
                        0, 1, W^5, 0, 0, 0, 0, 0,
                        0, 0, 2, 0, 0, 0, 0, 0,
                        1, W^3, W, W^5, 0, 0, 0, 0,
                        0, 0, 0, 0, W, W^2, W^5, W^5,
                        0, 0, 0, 0, 0, 1, W^5, 0,
                        0, 0, 0, 0, 0, 0, 2, 0,
                        0, 0, 0, 0, 1, W^3, W, W^5]
                        where W := GF(3,2).1),
ScalarMatrix(GF(3, 2), 8, 2) where W := GF(3, 2).1,
Matrix(GF(3, 2), 8, 8, [W^7, 0, 1, W^5, W^6, 0, W^7, 2,
                        W^5, 2, 1, W^2, 2, W^3, W^7, W,
                        W^2, W, W^2, W^5, W, 1, W, 2,
                        2, W^7, W^5, W^3, W^3, W^6, 2, W^2,
                        W^3, 0, 2, W, 1, 0, W, W^6,
                        W, 1, 2, W^6, W^6, W^5, W, W^3,
                        W^6, W^5, W^6, W, W^3, W^2, W^3, W^6,
                        1, W^3, W, W^7, W^5, 1, W^6, 2]
                         where W := GF(3, 2).1),
Matrix(GF(3, 2), 8, 8, [1, W^5, W^3, W^3, W, W^6, 2, 2,
                        W^2, W^6, 0, W^6, W^3, W^7, 0, W^7,
                        W^2, W^5, 1, W^5, W^3, W^6, W, W^6,
                        W^2, W^7, W^7, W^6, W^3, 1, 1, W^7,
                        W^2, W^7, W^5, W^5, W, W^6, 2, 2,
                        2, 1, 0, 1, W^3, W^7, 0, W^7,
                        2, W^7, W^2, W^7, W^3, W^6, W, W^6,
                        2, W, W, 1, W^3, 1, 1, W^7]
                        where W := GF(3, 2).1)>;
/* order = 23040 = 2^9 * 3^2 * 5 */ 

G:= WriteOverSmallerField(G,GF(3));

//Code for Lemma 5.2

G:=SU(3,3);
Y:=[v : v in IrreducibleModules(G, GF(3)) | Dimension(v) ge 2
and Dimension(v) le 12];
Z:=sub<G| Center(Sylow(G,3)).1>;

a,b,c1:=JordanForm(MatrixGroup(Restriction(Y[2], Z)).1);
c1;
a,b,c2:=JordanForm(MatrixGroup(Restriction(Y[3], Z)).1);
c2;

//

M:=MaximalExtension(Y[1], Y[1]);
Dimension(M);
a,b,c3:=JordanForm(MatrixGroup(Restriction(M, Z)).1);
c3;

Ext(Y[1], TrivialModule(G, GF(3)));
Ext(TrivialModule(G, GF(3)), Y[1]);


//Code for Proposition 7.2

Irred:=function(p,a,b);
V:=GModule(SL(3, p));
Tab:=TensorProduct(SymmetricPower(V, a), SymmetricPower(Dual(V), b));
d:=Maximum([Dimension(x) : x in CompositionFactors(Tab)]);
Y:=[x : x in CompositionFactors(Tab) | Dimension(x) eq d];
if Dimension(Y[1]) le 6*(p-1) then
return Y[1];
else
return false;
end if;
end function;

x:=sub<SL(3,7)|Center(Sylow(SL(3,7), 7)).1>;
X:=[Irred(7, 5, 1), Irred(7, 1, 5), Irred(7, 2, 4), Irred(7, 4, 2)];
for t in X do
a,b,c:=JordanForm(MatrixGroup(Restriction(t, x)).1);
c;
end for;

x:=sub<SL(3,5)|Center(Sylow(SL(3,5), 5)).1>;
X:=[Irred(5, 3, 1), Irred(5, 1, 3), Irred(5, 2, 2)];
for t in X do
a,b,c:=JordanForm(MatrixGroup(Restriction(t, x)).1);
c;
end for;

x:=sub<SL(3,3)|Center(Sylow(SL(3,3), 3)).1>;
repeat
t:=Random(Sylow(SL(3,3), 3));
until not(t in Center(Sylow(SL(3,3), 3)));
y:=sub<SL(3,3)|t>;
a,b,c:=JordanForm(MatrixGroup(Restriction(Irred(3, 1, 1), x)).1);
c;
a,b,c:=JordanForm(MatrixGroup(Restriction(Irred(3, 1, 1), y)).1);
c;

//Code for Proposition 7.5

for p in [5,7,11] do
G:=SU(3, p);
Nat:=GModule(G);
TensRed:=Submodules(TensorProduct(Nat, Dual(Nat)))[3];
Tens:=Submodules(WriteOverSmallerField(TensRed, GF(p)))[2];
Sym:=WriteOverSmallerField(SymmetricSquare(Nat), GF(p));
Nat:=WriteOverSmallerField(Nat, GF(p));
printf "p = %o\n", p;
IsIrreducible(Nat);
IsIrreducible(Tens);
IsIrreducible(Sym);
X:=[Nat, Tens, Sym];
print "-------";
for v in X do
for w in X do
Dimension(Ext(v,w));
end for;
end for;
print "-------------";
end for;

//Code for Section 8

G:=PermutationGroup(AutomorphismGroup(PSL(2,8)));
//This is Ree(3)
S:=Sylow(G,3);

x1:=Center(S).1;

repeat
x2:=Random(S);
until Order(x2) eq 3 and not(x2 in Center(S));

repeat
x3:=Random(S);
until Order(x3) eq 9;

I:=IrreducibleModules(G, GF(3));
#I;
Triv:=I[1];
Nat:=I[2];
Proj:=I[3];
IsProjective(Proj);

a,b,c1:=JordanForm(MatrixGroup(Restriction(Nat, sub<S| x1>)).1);
c1;
a,b,c2:=JordanForm(MatrixGroup(Restriction(Nat, sub<S| x2>)).1);
c2;
a,b,c3:=JordanForm(MatrixGroup(Restriction(Nat, sub<S| x3>)).1);
c3;

a,b,c1:=JordanForm(MatrixGroup(Restriction(Proj, sub<S| x1>)).1);
c1;
a,b,c2:=JordanForm(MatrixGroup(Restriction(Proj, sub<S| x2>)).1);
c2;
a,b,c3:=JordanForm(MatrixGroup(Restriction(Proj, sub<S| x3>)).1);
c3;

M1:=MaximalExtension(Nat, Triv);
Dimension(M1);
a,b,c3:=JordanForm(MatrixGroup(Restriction(M1, sub<S| x3>)).1);
c3;

M2:=MaximalExtension(Triv, Nat);
Dimension(M2);
a,b,c3:=JordanForm(MatrixGroup(Restriction(M2, sub<S| x3>)).1);
c3;

M3:=MaximalExtension(Nat, Nat);
Dimension(M3);
Subs:=[y : y in Submodules(M3) | Dimension(y) eq 14];
Facts:=[M3/y : y in Submodules(M3) | Dimension(y) eq 7];
Y:=Subs cat Facts;
for y in Y do
a,b,c3:=JordanForm(MatrixGroup(Restriction(M1, sub<S| x3>)).1);
c3;
end for;

